Sigma basis sets: a new family of GTO basis sets for molecular calculations

A new family of Gaussian-type basis sets named sigma basis sets is presented and preliminarily tested. Sigma basis sets for H, C, N, O and P are reported and their performance is tested in some atomic and molecular calculations.

==> anc/Sigma_BS_HCNOP.txt <==
basis = {  !sigmaDZ

 S   H     0.478900000000D+04  0.716400000000D+03  0.160300000000D+03  0.449100000000D+02  0.141700000000D+02  0.475300000000D+01  0.163600000000D+01  0.592700000000D+00  0.219200000000D+00  0.824300000000D-01
 c 1.10   0.124882866886D-04  0.100244160191D-03  0.528367300876D-03  0.231568497651D-02  0.880413551374D-02  0.329149354107D-01  0.107216116661D+00  0.282471575949D+00  0.468904615717D+00  0.240468238600D+00
 c 1.10   0.494291977134D-04  0.340792319579D-03  0.214785778865D-02  0.748729459491D-02  0.366379854414D-01  0.100266549599D+00  0.443770822893D+00  0.620435151810D+00 -0.406977367836D+00 -0.639313387319D+00
 P   H     0.163600000000D+01  0.592700000000D+00  0.219200000000D+00
 c 1.3   0.289976436048D+00  0.557834174186D+00  0.281526397989D+00

 S   C     0.180200000000D+06  0.269100000000D+05  0.609500000000D+04  0.171400000000D+04  0.552500000000D+03  0.196200000000D+03  0.754100000000D+02  0.311600000000D+02  0.136100000000D+02  0.613600000000D+01  0.279500000000D+01  0.120000000000D+01  0.491500000000D+00  0.196400000000D+00  0.764500000000D-01
 c 1.15   0.112843824633D-04  0.881937495514D-04  0.467143325846D-03  0.199289932693D-02  0.734003322967D-02  0.238757966214D-01  0.669578661950D-01  0.154839208067D+00  0.283119315659D+00  0.361456118625D+00  0.224090612864D+00  0.316514303644D-01 -0.117658452604D-02 -0.350503530256D-03 -0.272707570241D-03
 c 1.15   0.239687496554D-05  0.187406079549D-04  0.994225201701D-04  0.423739495951D-03  0.157357649186D-02  0.514455952227D-02  0.148684198616D-01  0.359372960112D-01  0.742797797977D-01  0.121933608037D+00  0.133669160587D+00 -0.671211149743D-01 -0.460399146170D+00 -0.517882347580D+00 -0.101744656788D+00
 c 1.15   0.324054044434D-05  0.233290566883D-04  0.131318398337D-03  0.532501740885D-03  0.211490552940D-02  0.635814746006D-02  0.204891635750D-01  0.437026357556D-01  0.111278914685D+00  0.145311843899D+00  0.299986262151D+00 -0.554990780250D+00 -0.125871793379D+01  0.109958872937D+01  0.401982761840D+00
 P   C     0.196200000000D+03  0.754100000000D+02  0.311600000000D+02  0.136100000000D+02  0.613600000000D+01  0.279500000000D+01  0.120000000000D+01  0.491500000000D+00  0.196400000000D+00  0.764500000000D-01
 c 1.10  -0.220593321083D-03 -0.720609541661D-03 -0.316363653806D-02 -0.104130398707D-01 -0.298793586543D-01 -0.841493988854D-01 -0.214769361141D+00 -0.367755844228D+00 -0.377923659245D+00 -0.160118319842D+00
 c 1.10  -0.320604817586D-03 -0.657704779222D-03 -0.483201434129D-02 -0.103988831526D-01 -0.421088558165D-01 -0.817123792488D-01 -0.441369162451D+00 -0.485884653114D+00  0.625794258788D+00  0.465731297458D+00
 D   C     0.120000000000D+01  0.491500000000D+00  0.196400000000D+00
 c 1.3   0.311894272987D+00  0.534094606288D+00  0.308364715459D+00

 S   N     0.211600000000D+06  0.317000000000D+05  0.721800000000D+04  0.204100000000D+04  0.661200000000D+03  0.233500000000D+03  0.876500000000D+02  0.345400000000D+02  0.141100000000D+02  0.593000000000D+01  0.246800000000D+01  0.101600000000D+01  0.418200000000D+00  0.176900000000D+00  0.755500000000D-01
 c 1.15  -0.135278580734D-04 -0.104973930731D-03 -0.552032394106D-03 -0.233289462992D-02 -0.856432728931D-02 -0.283277132475D-01 -0.826069446477D-01 -0.199565790628D+00 -0.355933976966D+00 -0.351739238452D+00 -0.106108676081D+00 -0.118521852023D-01 -0.252062063458D-01 -0.110813716059D-01 -0.132514051747D-02
 c 1.15  -0.357672595397D-05 -0.278895218903D-04 -0.146378166280D-03 -0.621553194828D-03 -0.228009091444D-02 -0.765921931347D-02 -0.227690053871D-01 -0.587764786233D-01 -0.119833020412D+00 -0.174159956531D+00 -0.619592765168D-01  0.303357840337D+00  0.534545249696D+00  0.291528586167D+00  0.238547144685D-01
 c 1.15  -0.393523086032D-05 -0.300079941823D-04 -0.156753777876D-03 -0.667407497357D-03 -0.245464795092D-02 -0.833412375804D-02 -0.249103236997D-01 -0.665940478996D-01 -0.141108034509D+00 -0.250791217596D+00 -0.291381580234D-01  0.133883286747D+01 -0.450297319643D-01 -0.101719126625D+01 -0.761959130694D-01
 P   N     0.233500000000D+03  0.876500000000D+02  0.345400000000D+02  0.141100000000D+02  0.593000000000D+01  0.246800000000D+01  0.101600000000D+01  0.418200000000D+00  0.176900000000D+00  0.755500000000D-01
 c 1.10  -0.311386701473D-03 -0.108566727825D-02 -0.528573336793D-02 -0.186684666828D-01 -0.600614288941D-01 -0.165678745339D+00 -0.316365275093D+00 -0.376188748222D+00 -0.252180514595D+00 -0.605663790902D-01
 c 1.10  -0.403172663154D-03 -0.163545749712D-02 -0.696549062940D-02 -0.277533819753D-01 -0.770671756432D-01 -0.297149463793D+00 -0.586133521423D+00  0.206688378200D+00  0.637247100030D+00  0.158976290352D+00
 D   N     0.246800000000D+01  0.101600000000D+01  0.418200000000D+00
 c 1.3   0.179017406683D+00  0.439050400891D+00  0.526036664325D+00

 S   O     0.246800000000D+06  0.369000000000D+05  0.838700000000D+04  0.236800000000D+04  0.765900000000D+03  0.271600000000D+03  0.103300000000D+03  0.415400000000D+02  0.173700000000D+02  0.746400000000D+01  0.316700000000D+01  0.132800000000D+01  0.553600000000D+00  0.233700000000D+00  0.976700000000D-01
 c 1.15  -0.153894331849D-04 -0.119901537759D-03 -0.631450366770D-03 -0.267487782286D-02 -0.980358541474D-02 -0.318475378115D-01 -0.896672539342D-01 -0.206907644200D+00 -0.349888104142D+00 -0.322544193420D+00 -0.931684640775D-01 -0.314217238673D-01 -0.547761154672D-01 -0.271481791603D-01 -0.244012522889D-02
 c 1.15  -0.515205112342D-05 -0.401570044907D-04 -0.211104657480D-03 -0.897620173496D-03 -0.329160823859D-02 -0.108423416929D-01 -0.311350521999D-01 -0.764353155658D-01 -0.146957154104D+00 -0.193139037357D+00 -0.499427395800D-01  0.316228832378D+00  0.525280960581D+00  0.280312849178D+00  0.223049760086D-01
 c 1.15   0.469576944468D-05  0.362168327472D-04  0.188866304031D-03  0.823558934814D-03  0.296748423794D-02  0.996634629878D-02  0.285669760844D-01  0.752346532217D-01  0.151230081234D+00  0.269235981244D+00 -0.525086054028D-01 -0.136501002132D+01  0.190693082356D+00  0.941116142475D+00  0.759919531269D-01
 P   O     0.271600000000D+03  0.103300000000D+03  0.415400000000D+02  0.173700000000D+02  0.746400000000D+01  0.316700000000D+01  0.132800000000D+01  0.553600000000D+00  0.233700000000D+00  0.976700000000D-01
 c 1.10  -0.405973793561D-03 -0.133767195792D-02 -0.633551923419D-02 -0.214290316498D-01 -0.673770522144D-01 -0.175502488741D+00 -0.313143578759D+00 -0.360032850799D+00 -0.252101116222D+00 -0.697005103876D-01
 c 1.10  -0.558933582834D-03 -0.209760389226D-02 -0.878943873796D-02 -0.333492590609D-01 -0.953245279776D-01 -0.339439413850D+00 -0.536558018145D+00  0.250082935458D+00  0.589832651722D+00  0.166689523356D+00
 D   O     0.316700000000D+01  0.132800000000D+01  0.553600000000D+00
 c 1.3  -0.223957283782D+00 -0.457416132048D+00 -0.467835047953D+00



 S   P     0.135300000000D+07  0.202100000000D+06  0.456500000000D+05  0.127200000000D+05  0.403900000000D+04  0.141300000000D+04  0.539500000000D+03  0.223600000000D+03  0.994000000000D+02  0.464800000000D+02  0.224900000000D+02  0.110700000000D+02  0.551900000000D+01  0.281800000000D+01  0.146400000000D+01  0.748000000000D+00  0.327800000000D+00  0.141000000000D+00  0.590600000000D-01
 c 1.19   0.795919847024D-05  0.620653958120D-04  0.331441409366D-03  0.143901707742D-02  0.544043850840D-02  0.180379039973D-01  0.512282032621D-01  0.119826753281D+00  0.219138866229D+00  0.277170629109D+00  0.183417474294D+00  0.632013182572D-01  0.103788878549D+00  0.161421229047D+00  0.961408164879D-01  0.138277113314D-01 -0.628882981061D-02 -0.523021309416D-02 -0.966804430470D-03
 c 1.19  -0.538403425011D-05 -0.418730368195D-04 -0.223583734861D-03 -0.972381268090D-03 -0.368442679971D-02 -0.122828574021D-01 -0.353995274840D-01 -0.855120258815D-01 -0.168044382761D+00 -0.249710591785D+00 -0.225830396586D+00 -0.175746569667D-01  0.290370407640D+00  0.468357985922D+00  0.278612311175D+00  0.417695123137D-01 -0.827448414095D-02 -0.675444176181D-02 -0.132982187477D-02
 c 1.19  -0.746050570374D-06 -0.540647253707D-05 -0.289936332631D-04 -0.126777363411D-03 -0.481735934418D-03 -0.161382833093D-02 -0.471683454448D-02 -0.117545454976D-01 -0.245974904377D-01 -0.413224005494D-01 -0.446088942105D-01  0.109157793904D-02  0.101025056066D+00  0.219159572867D+00  0.250591516598D+00 -0.585641626799D-01 -0.572408171556D+00 -0.507930245755D+00 -0.716856798500D-01
 c 1.19  -0.835977498962D-06 -0.580679645067D-05 -0.361495621961D-04 -0.150256896511D-03 -0.603574447363D-03 -0.189382139392D-02 -0.574850241107D-02 -0.138575352498D-01 -0.296346488037D-01 -0.549025145368D-01 -0.437289942085D-01 -0.302459364105D-01  0.233990549813D+00  0.119752798525D+00  0.744341319240D+00 -0.834455331359D+00 -0.156070979462D+01  0.141566931566D+01  0.329577616963D+00
 P   P     0.403900000000D+04  0.141300000000D+04  0.539500000000D+03  0.223600000000D+03  0.994000000000D+02  0.464800000000D+02  0.224900000000D+02  0.110700000000D+02  0.551900000000D+01  0.281800000000D+01  0.146400000000D+01  0.748000000000D+00  0.327800000000D+00  0.141000000000D+00  0.590600000000D-01
 c 1.15   0.504414817797D-04  0.220368264501D-03  0.113359105779D-02  0.449732962159D-02  0.153673857873D-01  0.446929415538D-01  0.110706214745D+00  0.217124334139D+00  0.310530437205D+00  0.302502335736D+00  0.165787734012D+00  0.387351558326D-01  0.100037759578D-01  0.830306064277D-02  0.306412990537D-02
 c 1.15   0.132954488787D-04  0.550814457144D-04  0.296209307082D-03  0.114099783560D-02  0.402119481593D-02  0.115552502355D-01  0.297615929740D-01  0.582283668916D-01  0.881498630509D-01  0.863190518340D-01  0.437665828709D-01 -0.156505077569D+00 -0.417007342757D+00 -0.432135589754D+00 -0.161622010794D+00
 c 1.15  -0.628901919302D-04  0.133140374901D-03  0.389282111800D-03  0.115481129845D-02  0.498282988013D-02  0.129849551340D-01  0.370965501774D-01  0.654264187703D-01  0.118573022829D+00  0.674862556508D-01  0.162339145669D+00 -0.525729315584D+00 -0.800023566397D+00  0.704171026202D+00  0.497929635280D+00
 D   P     0.748000000000D+00  0.327800000000D+00  0.141000000000D+00
 c 1.3   0.321170416482D+00  0.531261414130D+00  0.280639272543D+00


}



basis = {  !sigmaTZ

 S   H     0.385000000000D+04  0.576100000000D+03  0.131100000000D+03  0.370400000000D+02  0.117300000000D+02  0.392100000000D+01  0.135900000000D+01  0.511100000000D+00  0.199100000000D+00  0.778400000000D-01
 c 1.10   0.165362294710D-04  0.130079324637D-03  0.673479556591D-03  0.292625239752D-02  0.111199128129D-01  0.414371616151D-01  0.128684698765D+00  0.301527602481D+00  0.447866308561D+00  0.209879358518D+00
 c 1.10   0.634083373500D-04  0.453639041121D-03  0.267327946272D-02  0.973690511229D-02  0.448979391594D-01  0.128836814483D+00  0.530550296339D+00  0.499491913859D+00 -0.473212748037D+00 -0.581889258545D+00
 c 1.10   0.141537625133D-03  0.131824728244D-02  0.550140516639D-02  0.300900508809D-01  0.789884538731D-01  0.309791135685D+00 -0.127273313453D+01  0.178362683514D+00  0.219284077259D+01 -0.189378228101D+01
 P   H     0.392100000000D+01  0.135900000000D+01  0.511100000000D+00  0.199100000000D+00
 c 1.4   0.341772221022D-01  0.340441756400D+00  0.544063327275D+00  0.215036547941D+00
 c 1.4  -0.191745861389D+00 -0.103001448172D+01  0.649309453925D+00  0.442423522031D+00
 D   H     0.135900000000D+01  0.511100000000D+00  0.199100000000D+00
 c 1.3   0.606832802862D+00  0.455389665938D+00  0.561843777560D-01


 S   C     0.191500000000D+06  0.285200000000D+05  0.643200000000D+04  0.179400000000D+04  0.572300000000D+03  0.201500000000D+03  0.769900000000D+02  0.315000000000D+02  0.135000000000D+02  0.594300000000D+01  0.265300000000D+01  0.112800000000D+01  0.468100000000D+00  0.189600000000D+00  0.746300000000D-01
 c 1.15   0.103154394413D-04  0.809461261040D-04  0.432129901808D-03  0.187004445454D-02  0.698797735093D-02  0.229231728397D-01  0.648779535911D-01  0.153308354181D+00  0.287327593134D+00  0.363006804258D+00  0.204075194522D+00  0.297702886194D-01  0.282910369270D-01  0.300916249279D-01  0.549278602554D-02
 c 1.15   0.286745490153D-05  0.224816789320D-04  0.120241590933D-03  0.520022909515D-03  0.195104541727D-02  0.643650963003D-02  0.186243828722D-01  0.457307247128D-01  0.944642528867D-01  0.150643441310D+00  0.143174877432D+00 -0.880830945293D-01 -0.469594029421D+00 -0.497946630882D+00 -0.929083036267D-01
 c 1.15   0.293522558243D-05  0.222730406804D-04  0.122802043985D-03  0.504461474151D-03  0.203432378457D-02  0.621659721038D-02  0.199875630249D-01  0.444556110486D-01  0.113552836906D+00  0.156697883400D+00  0.294664750847D+00 -0.656012084332D+00 -0.116468546036D+01  0.113616863221D+01  0.363393303371D+00
 c 1.15  -0.381804952815D-05 -0.342565512897D-04 -0.178888310820D-03 -0.778409085207D-03 -0.293424032034D-02 -0.989597344282D-02 -0.288192631022D-01 -0.808865025365D-01 -0.163025993640D+00 -0.368041602150D+00 -0.220547416124D+00  0.287593345998D+01 -0.295206266965D+01  0.346275014170D+00  0.779345093515D+00
 P   C     0.201500000000D+03  0.769900000000D+02  0.315000000000D+02  0.135000000000D+02  0.594300000000D+01  0.265300000000D+01  0.112800000000D+01  0.468100000000D+00  0.189600000000D+00  0.746300000000D-01
 c 1.10  -0.208565174163D-03 -0.714683017476D-03 -0.311918373229D-02 -0.109493689731D-01 -0.318061379279D-01 -0.919313943436D-01 -0.224338794268D+00 -0.366354285753D+00 -0.368742324393D+00 -0.151118156816D+00
 c 1.10  -0.294792416324D-03 -0.698896178166D-03 -0.458146009625D-02 -0.115827712239D-01 -0.426781324364D-01 -0.952781268510D-01 -0.468556837942D+00 -0.438565615200D+00  0.647138577597D+00  0.440174920996D+00
 c 1.10  -0.531021369435D-03 -0.253176170183D-02 -0.822987808066D-02 -0.411677777698D-01 -0.102961846147D+00 -0.473044028134D+00 -0.639269877255D+00  0.130343432373D+01 -0.468297040914D-01 -0.623522745621D+00
 D   C     0.265300000000D+01  0.112800000000D+01  0.468100000000D+00  0.189600000000D+00
 c 1.4   0.527266439574D-01  0.276153360109D+00  0.570305824655D+00  0.264985939058D+00
 c 1.4   0.157384848296D+00  0.821477224581D+00 -0.215821956310D+00 -0.691163401724D+00
 F   C     0.112800000000D+01  0.468100000000D+00  0.189600000000D+00
 c 1.3  -0.456191473483D+00 -0.554773966989D+00 -0.145887728618D+00

 S   N     0.218700000000D+06  0.325300000000D+05  0.735400000000D+04  0.206700000000D+04  0.666300000000D+03  0.236100000000D+03  0.898700000000D+02  0.361700000000D+02  0.151400000000D+02  0.652500000000D+01  0.282900000000D+01  0.120800000000D+01  0.513300000000D+00  0.217000000000D+00  0.891100000000D-01
 c 1.15  -0.103165740219D-04 -0.811116498370D-04 -0.428783019541D-03 -0.182899429597D-02 -0.672857935488D-02 -0.218993152658D-01 -0.621136817276D-01 -0.145762682900D+00 -0.255759036273D+00 -0.251998093446D+00 -0.819836781803D-01 -0.103864791802D+00 -0.236124137277D+00 -0.179167718805D+00 -0.249236284437D-01
 c 1.15  -0.870077145376D-05 -0.679910213621D-04 -0.360493412081D-03 -0.153763847187D-02 -0.566417381763D-02 -0.185554085622D-01 -0.532014786816D-01 -0.128877909282D+00 -0.242807033566D+00 -0.301752180822D+00 -0.141673897683D+00  0.189239888227D+00  0.447257773680D+00  0.345003701217D+00  0.472347870289D-01
 c 1.15  -0.378289603602D-05 -0.290603478648D-04 -0.156106519155D-03 -0.651669292681D-03 -0.248334295554D-02 -0.797269850482D-02 -0.243315061051D-01 -0.600010840422D-01 -0.135841872096D+00 -0.215827168487D+00 -0.163167704054D+00  0.111681644518D+01  0.508130065651D+00 -0.113848652995D+01 -0.200726428456D+00
 c 1.15  -0.445507553043D-05 -0.448376095966D-04 -0.197412503396D-03 -0.105796702772D-02 -0.302954208109D-02 -0.134632183866D-01 -0.289172106225D-01 -0.116098751808D+00 -0.149304454594D+00 -0.618011901632D+00  0.888249781752D+00  0.180823218944D+01 -0.324854451247D+01  0.119213668427D+01  0.467677423162D+00
 P   N     0.236100000000D+03  0.898700000000D+02  0.361700000000D+02  0.151400000000D+02  0.652500000000D+01  0.282900000000D+01  0.120800000000D+01  0.513300000000D+00  0.217000000000D+00  0.891100000000D-01
 c 1.10  -0.303023518511D-03 -0.102480577177D-02 -0.475829406027D-02 -0.165707749916D-01 -0.507901584005D-01 -0.138341443990D+00 -0.277532160610D+00 -0.366414559187D+00 -0.302280889543D+00 -0.980190007734D-01
 c 1.10  -0.418655330954D-03 -0.141715921531D-02 -0.669992066271D-02 -0.233657523126D-01 -0.687147499905D-01 -0.224861767292D+00 -0.572885271166D+00 -0.365049668282D-01  0.675174474991D+00  0.264654716695D+00
 c 1.10  -0.727447331122D-03 -0.396849457219D-02 -0.122299933862D-01 -0.676660677303D-01 -0.179922042664D+00 -0.739182682712D+00  0.942202002061D-01  0.124416756095D+01 -0.599526638774D+00 -0.366901803056D+00
 D   N     0.282900000000D+01  0.120800000000D+01  0.513300000000D+00  0.217000000000D+00
 c 1.4   0.123449731246D+00  0.390964288298D+00  0.504815107637D+00  0.152809966232D+00
 c 1.4  -0.444779968255D+00 -0.656110840984D+00  0.620558514752D+00  0.406032864102D+00
 F   N     0.282900000000D+01  0.120800000000D+01  0.513300000000D+00
 c 1.3   0.151287789112D+00  0.526734869344D+00  0.474026411703D+00

 S   O     0.253700000000D+06  0.379500000000D+05  0.858600000000D+04  0.239700000000D+04  0.762800000000D+03  0.266200000000D+03  0.101000000000D+03  0.416500000000D+02  0.182600000000D+02  0.824800000000D+01  0.370800000000D+01  0.161600000000D+01  0.689300000000D+00  0.287500000000D+00  0.114300000000D+00
 c 1.15  -0.148279884856D-04 -0.115923555809D-03 -0.616020609027D-03 -0.266347284844D-02 -0.999922621747D-02 -0.329838952212D-01 -0.907358373994D-01 -0.197152862484D+00 -0.321754164471D+00 -0.321486838754D+00 -0.120717366424D+00 -0.286803313270D-01 -0.542453146871D-01 -0.388918603825D-01 -0.515466823704D-02
 c 1.15  -0.499455780796D-05 -0.393143787806D-04 -0.208394030672D-03 -0.903395998812D-03 -0.339977238982D-02 -0.113388655730D-01 -0.319254126592D-01 -0.734540176981D-01 -0.135142926195D+00 -0.182818796491D+00 -0.911064850907D-01  0.220382287832D+00  0.506930428289D+00  0.381714087835D+00  0.484591683782D-01
 c 1.15   0.461416457488D-05  0.345848594869D-04  0.189505342976D-03  0.799776263890D-03  0.309127890199D-02  0.101123213293D-01  0.301476234611D-01  0.684868785255D-01  0.146480997026D+00  0.220484584688D+00  0.137179684803D+00 -0.118069370231D+01 -0.394304183347D+00  0.111416448260D+01  0.171223857857D+00
 c 1.15   0.653508955437D-05  0.525166334712D-04  0.243384011852D-03  0.129528164174D-02  0.378163418382D-02  0.176001469932D-01  0.344832249732D-01  0.143979346765D+00  0.135442189226D+00  0.753739599175D+00 -0.131817625507D+01 -0.138434625931D+01  0.316129454354D+01 -0.139232888875D+01 -0.311597555985D+00
 P   O     0.266200000000D+03  0.101000000000D+03  0.416500000000D+02  0.182600000000D+02  0.824800000000D+01  0.370800000000D+01  0.161600000000D+01  0.689300000000D+00  0.287500000000D+00  0.114300000000D+00
 c 1.10  -0.419496310953D-03 -0.138781011138D-02 -0.598433410765D-02 -0.189550308304D-01 -0.551042870026D-01 -0.142831323556D+00 -0.275934883696D+00 -0.357165473650D+00 -0.301901284452D+00 -0.107264161384D+00
 c 1.10  -0.611059067580D-03 -0.200980199037D-02 -0.884698752174D-02 -0.280195833751D-01 -0.810412976256D-01 -0.253077675949D+00 -0.552354572761D+00  0.128019322123D-01  0.641640570001D+00  0.260792133952D+00
 c 1.10   0.985099462021D-03  0.523175752214D-02  0.144636347162D-01  0.767386179544D-01  0.184676490303D+00  0.765564758965D+00 -0.221337526688D+00 -0.117017620794D+01  0.616287484209D+00  0.345535268419D+00
 D   O     0.370800000000D+01  0.161600000000D+01  0.689300000000D+00  0.287500000000D+00
 c 1.4  -0.151897739637D+00 -0.412522469458D+00 -0.483399262681D+00 -0.124747782060D+00
 c 1.4   0.504053247147D+00  0.555665212272D+00 -0.627658905238D+00 -0.400433764161D+00
 F   O     0.370800000000D+01  0.161600000000D+01  0.689300000000D+00
 c 1.3   0.171004757963D+00  0.534483397370D+00  0.448233333958D+00


 S   P     0.134800000000D+07  0.200200000000D+06  0.453600000000D+05  0.127500000000D+05  0.403900000000D+04  0.141300000000D+04  0.539700000000D+03  0.223600000000D+03  0.993100000000D+02  0.466300000000D+02  0.224900000000D+02  0.110700000000D+02  0.553500000000D+01  0.282300000000D+01  0.144700000000D+01  0.707000000000D+00  0.321800000000D+00  0.140000000000D+00  0.583900000000D-01
 c 1.19   0.926955661851D-05  0.734764864777D-04  0.386377051963D-03  0.167678375640D-02  0.635550066765D-02  0.210989898242D-01  0.599605748703D-01  0.141799512476D+00  0.261778963991D+00  0.343222228291D+00  0.250732667020D+00  0.639412793869D-01  0.129891950147D-02 -0.772300118935D-02 -0.813721384527D-02  0.200065622572D-02  0.173882687318D-01  0.151954170818D-01  0.213929637221D-02
 c 1.19  -0.248359727791D-05 -0.197461540466D-04 -0.103828886783D-03 -0.454595480439D-03 -0.171991570845D-02 -0.578448633186D-02 -0.168585105991D-01 -0.422486493176D-01 -0.877878682492D-01 -0.146166171582D+00 -0.155341099783D+00  0.456014356698D-02  0.305959745915D+00  0.501466608644D+00  0.302086134451D+00  0.359898972464D-01 -0.132323606397D-01 -0.130423291463D-01 -0.156550452683D-02
 c 1.19  -0.323011892817D-06 -0.266922867669D-05 -0.139724325983D-04 -0.644518652671D-04 -0.235753992868D-03 -0.810809468310D-03 -0.241871651014D-02 -0.635370322578D-02 -0.144763142954D-01 -0.277446765704D-01 -0.345346909631D-01  0.367521660570D-02  0.976714772627D-01  0.216389284684D+00  0.253063768809D+00 -0.786940178109D-01 -0.564705923127D+00 -0.503250357019D+00 -0.687564357550D-01
 c 1.19  -0.935623283057D-06 -0.685327748390D-05 -0.375502934717D-04 -0.156308558241D-03 -0.606298438708D-03 -0.205696841120D-02 -0.585036008300D-02 -0.153754768062D-01 -0.303861009991D-01 -0.574443594717D-01 -0.528640698257D-01 -0.130826758138D-01  0.210126462779D+00  0.201940958985D+00  0.701920884411D+00 -0.103075292154D+01 -0.134160219739D+01  0.140830261593D+01  0.283564690452D+00
 c 1.19   0.721550646822D-06  0.902618986320D-05  0.470724644928D-04  0.250843553495D-03  0.791955795591D-03  0.295514703952D-02  0.839739822879D-02  0.211582693634D-01  0.440390985427D-01  0.769762958262D-01  0.998176510197D-01 -0.470428329326D-01 -0.254326999784D+00 -0.628899570998D+00 -0.736115585060D+00  0.433360805118D+01 -0.408391906696D+01  0.620389396515D+00  0.842252116734D+00
 P   P     0.403900000000D+04  0.141300000000D+04  0.539700000000D+03  0.223600000000D+03  0.993100000000D+02  0.466300000000D+02  0.224900000000D+02  0.110700000000D+02  0.553500000000D+01  0.282300000000D+01  0.144700000000D+01  0.707000000000D+00  0.321800000000D+00  0.140000000000D+00  0.583900000000D-01
 c 1.15   0.506874973556D-04  0.222900327597D-03  0.113419190683D-02  0.455747034712D-02  0.153801916859D-01  0.448308990742D-01  0.111909594082D+00  0.217875950181D+00  0.311521172345D+00  0.307590914253D+00  0.169774698300D+00  0.313357591722D-01 -0.231144696515D-02 -0.317303325114D-02 -0.136118856920D-02
 c 1.15   0.116288976846D-04  0.502876961387D-04  0.259788881586D-03  0.103759963474D-02  0.354316079931D-02  0.103997557993D-01  0.265754506676D-01  0.527811183653D-01  0.778025489631D-01  0.823563570930D-01  0.302587320579D-01 -0.164563963722D+00 -0.408686255639D+00 -0.430745976616D+00 -0.158368465030D+00
 c 1.15   0.849004405246D-05  0.753132853545D-04  0.351732889060D-03  0.134699339671D-02  0.495272698627D-02  0.135067797700D-01  0.373768747146D-01  0.691127867079D-01  0.114195455518D+00  0.880427834624D-01  0.129422098337D+00 -0.575701743142D+00 -0.731500301692D+00  0.721315228759D+00  0.470819584715D+00
 c 1.15  -0.577396234814D-06 -0.156899380001D-03 -0.498614566829D-03 -0.260023361904D-02 -0.767879416696D-02 -0.255517417426D-01 -0.612804047560D-01 -0.140283606345D+00 -0.164415571221D+00 -0.203815793237D+00  0.174900516505D+00  0.167932265761D+01 -0.178424558247D+01 -0.773891427883D-01  0.771635536689D+00
 D   P     0.282300000000D+01  0.707000000000D+00  0.321800000000D+00  0.140000000000D+00
 c 1.4   0.407103811895D-01  0.320477877112D+00  0.524178283903D+00  0.268457473944D+00
 c 1.4   0.341942848038D-01 -0.954812107404D+00  0.152530271451D+00  0.826243026403D+00
 F   P     0.707000000000D+00  0.321800000000D+00  0.140000000000D+00
 c 1.3  -0.402790243640D+00 -0.574871511000D+00 -0.154080408659D+00

 }

